Simulating lattice fermion doubling with a Floquet drive

We consider a recently discovered mathematical correspondence between the spectra of a naively discretized lattice fermion and that of a periodically driven (i.e., Floquet) quantum system and enhance it into an infrared equivalence between the two systems. The equivalence can be framed as a duality relation, allowing us to simulate a two-flavor discrete-time fermion theory on the lattice side, where the two flavors arise from time discretization, using a single-flavor fermion theory on the Floquet side. Our demonstration establishes an equivalence between (i) the fermion content, (ii) the correlation functions, and consequently (iii) observables of the two theories in the infrared, going substantially beyond the previously discovered spectral equivalence. We also show how interactions may be incorporated into this enhanced infrared equivalence.

==> anc/supplement.tex <==
\documentclass[prl,onecolumn,superscriptaddress,amsmath]{revtex4-2}
\pdfoutput=1
\usepackage{graphicx}
\usepackage{braket}
\usepackage{xcolor}
\usepackage[normalem]{ulem}
\usepackage[bookmarks=false,colorlinks=true,urlcolor=blue,citecolor=blue,linkcolor=blue]{hyperref}
\usepackage{bm}
\usepackage{simplewick}
\newcommand\beq{\begin{eqnarray}}
\newcommand\eeq{\end{eqnarray}} 



%%%%%%%%%% Prefix a "S" to all equations, figures, tables and reset the counter %%%%%%%%%%
\renewcommand{\theequation}{S\arabic{equation}}
\renewcommand{\thefigure}{S\arabic{figure}}
\renewcommand{\thepage}{S\arabic{page}}
\renewcommand{\thesection}{S\arabic{section}}
\renewcommand{\thetable}{S\arabic{table}}

\begin{document}

\title{Supplemental materials for ``Simulating lattice fermion doubling with a Floquet drive"}
\author{Ra\'ul A.\ Brice\~no}%
\email{rbriceno@berkeley.edu}
\affiliation{Department of Physics, University of California, Berkeley, CA 94720, USA}
\affiliation{Nuclear Science Division, 
Lawrence Berkeley National Laboratory, Berkeley, 
CA 94720, USA}
\author{William Gyory}%
\email{wgyory@iastate.edu}
\affiliation{Department of Physics and Astronomy, Iowa State University, Ames, Iowa 50011, USA}%
\author{Thomas Iadecola}
\email{iadecola@iastate.edu}
\affiliation{Department of Physics and Astronomy, Iowa State University, Ames, Iowa 50011, USA}%
\affiliation{Ames National Laboratory, Ames, Iowa 50011, USA}%
\author{Srimoyee Sen}%
\email{srimoyee08@gmail.com}
\affiliation{Department of Physics and Astronomy, Iowa State University, Ames, Iowa 50011, USA}%

\maketitle




\begin{widetext}

\section{A.\,\,  Change of Basis}
\label{app:A}

The change of basis $F'$ introduced in the main text of the paper, in $\tilde\psi = F' \psi$,  is given by
\begin{equation}
F'=\frac{1}{\sqrt{2}}\begin{pmatrix}
-i e^{i \frac{\omega T^{(2)}}{2}} && 1\\
i e^{i \frac{\omega T^{(2)}}{2}} && 1
\end{pmatrix}.
\end{equation}


To describe the change of basis $J$ given by $J\tilde{\phi}=\phi$, we must first introduce the original basis used to write down $H^{(2)}$ as a $2\times 2$ matrix. We Fourier transform the expressions for $H_0$ and $H_1$ in Eq.~(5) by defining 
\begin{align}
    c_k^\dagger &= \frac1{\sqrt N}
    \sum_{j=0}^{N-1}
    e^{i(2j)k} a_{2j}^\dagger \\
    d_k^\dagger &= \frac1{\sqrt N}
    \sum_{j=0}^{N-1}
    e^{i(2j)k} a_{2j+1}^\dagger,
\end{align}
where $k = 0, \frac\pi N, \frac{2\pi}N,\dots,\frac{(N-1)\pi}N$, which gives
\begin{align}
    H_0 &= 2 
    \begin{pmatrix}
        0 & 1 \\ 1 & 0
    \end{pmatrix} \\
    H_1 &= 2
    \begin{pmatrix}
        0 & e^{-2ik} \\
        e^{2ik} & 0
    \end{pmatrix}.
    \label{eqk}
\end{align}
One can now show that for $t_0 = \frac\pi4,$ $U^{(1)}(T^{(1)})$ (hence also $U^{(2)}(T^{(2)}), H^{(1)},$ and $H^{(2)}$) is diagonalized by $J_1$, defined as
\begin{align}
    J_1 &= 
    \frac1{\sqrt{2C}}
    \begin{pmatrix}
        D_+ & D_- \\
        \cos(2t_1)/D_+ & -\cos(2t_1)/D_-
    \end{pmatrix} \\
    C &= \sqrt{1-\cos^2(2k)\sin^2(2t_1)} \\
    D_\pm &= \sqrt{C \mp \sin(2k)\sin(2t_1)}.
\end{align}
Explicitly, we have $J_1^\dagger H^{(2)}J_1 = \epsilon_+^{(2)}(k) \sigma_3.$ It is convenient to define another intermediate change of basis $J_2$ such that $J_2^\dagger(J_1^\dagger H^{(2)} J_1) J_2 = \epsilon^{(2)}(k) \sigma_3 = |\epsilon_+^{(2)}(k)| \sigma_3$, namely
\begin{equation}
J_2 = 
\begin{cases}
    I, & \frac\pi4\leq k<\frac{3\pi}4, \\
    \sigma_1, & \text{otherwise.}
\end{cases}
\end{equation}
Finally, we define a third change of basis 
\begin{align}
J_3 &= \frac1{\sqrt{2\epsilon^{(2)}(k)}}
\begin{pmatrix}
    \epsilon_0 / K_+ & K_+ \\
    \epsilon_0 / K_- & -K_-
\end{pmatrix} \\
K_\pm &= \sqrt{\epsilon^{(2)}(k) \pm \sqrt{[\epsilon^{(2)}(k)]^2 - \epsilon_0^2}},
\end{align}
where $\epsilon_0 \equiv |\epsilon^{(2)}(k=0)|$ as described in the text below Eq.~(20). It is easy to check that $J^\dagger H^{(2)} J = H_\text{final}$ is the change of basis introduced below Eq.~(20), with $J = J_1 J_2 J_3$.




 

\section{B.\,\, Correlators in time}
\label{sec:corrtime}
 To obtain the correlators in time, we use a change of basis given by $\tilde{\tilde{\psi}}=F\psi$
with
\begin{equation}
F = F' \otimes F'',
\end{equation}


where $F'$ is given in Sec.~A and
\begin{align}
F'' &= 
\begin{pmatrix}
\frac{A_+}{\sqrt{A_+^2+B^2}}
    &
    \frac{B}{\sqrt{A_+^2+B^2}}\\
    \frac{A_-}{\sqrt{A_-^2+B^2}}
    &
    \frac{B}{\sqrt{A_-^2+B^2}}
\end{pmatrix}
    \\
    A_\pm &=
    -R\sin k \pm \sqrt{
    R^2\sin ^2 k + [m + R(1-\cos k)]^2}
    \\
    B &= m + R(1-\cos k).
\end{align}

This change of basis leads us to write the action in Eq.~(16) as
\begin{equation}
S=\int \frac{d^2k}{(2\pi)^2} \tilde{\tilde{\psi}}^{\dagger}\left(\frac{\sin \left(\frac{\omega T^{(2)}}{2}\right)}{T^{(2)}/2}\sigma_3\otimes 1_{2\times 2}-\kappa\,\, 1_{2\times 2}\otimes \sigma_3\right)\tilde{\tilde{\psi}}.
\label{minm}
\end{equation}
We now slightly modify our notation,  explicitly writing 
$\tilde{\tilde{\psi}}_{a, i},$ where $a=1,2$ is the time sublattice index and $i$ is the Pauli index. 
The action of Eq.~\eqref{minm} can be expressed as
\begin{equation}
S=\int \frac{d^2k}{(2\pi)^2} \sum_a\tilde{\tilde{\psi}}_a^{\dagger}\left((-1)^{a -1}\frac{\sin \frac{\omega T^{(2)}}{2}}{T^{(2)}/2}-\kappa\,\, \sigma_3\right)\tilde{\tilde{\psi}}_a
\label{min2}
\end{equation}

We further define $\tilde{\tilde{\chi}}_1(\omega)\equiv\tilde{\tilde{\psi}}_1(\omega)$
and $\tilde{\tilde{\chi}}_2(\omega)\equiv\tilde\psi_2(-\omega),$ which then allows us to rewrite the action as
\begin{equation}
S=\sum_a\int_{-\pi}^{\pi} \frac{dk}{(2\pi)}\int_{-\frac{\pi}{T^{(2)}}}^{\frac{\pi}{T^{(2)}}} \frac{d\omega}{(2\pi)} \tilde{\tilde\chi}_a^{\dagger}\left(\frac{\sin \frac{\omega T^{(2)}}{2}}{T^{(2)}/2}-\kappa \sigma_3\right)\tilde{\tilde{\chi}}_a
\end{equation}
We denote the Feynman propagator in momentum space as $\tilde{\tilde{G}}_{ab}(\omega, k)$. We take a partial Fourier transform of $\tilde{\tilde{G}}_{ab}(\omega, k)$ to obtain the temporal form of the correlator/propagator,
\begin{equation}
\tilde{\tilde{G}}_{ab}(t,k)=\int_{-\frac{\pi}{T^{(2)}}}^{\frac{\pi}{T^{(2)}}} \frac{d\omega}{(2\pi)}\,\,\tilde{\tilde{G}}_{ab}(\omega,k)e^{-i \omega t}.    
\end{equation}


We will focus on the gapless point in parameter space corresponding to $\eta=0, m=0$. However, the analysis for the gapped part of the parameter space is similar. In the limit $|k|\ll 1$ and $t \gg T^{(2)},$
we can write 
\begin{align}
\tilde{\tilde{G}}_{ab}(t,k)
&=
\int_C
\frac{d\omega}{(2\pi)}\,\,\tilde{\tilde{G}}_{ab}(\omega,k)e^{-i \omega t}\nonumber\\
&=
\lim_{\epsilon\rightarrow 0^+}
\frac{T^{(2)}}{2}
\int_C
\frac{d\omega}{(2\pi)}
\frac{\sin \frac{\omega T^{(2)}}{2}\,\,  \sigma_1 + i |\sin \frac k2|
\,\, \sigma_2}
{\sin^2 \frac{\omega T^{(2)}}2 - \sin^2 \frac k2 + i\epsilon} \delta_{ab} e^{-i \omega t}\nonumber\\
&= - \frac i{\cos \frac{|k|}{2}}e^{-i \frac{|k|}{T^{(2)}}t} \sigma_+ \delta_{ab} \theta(t) + \frac i{\cos \frac{|k|}2} e^{i \frac{|k|}{T^{(2)}}t} \sigma_- \delta_{ab} \theta(-t),
\label{corr1}
\end{align}
where $C$ is a closed semicircular contour with diameter $[-\pi/T^{(2)}, \pi/T^{(2)}],$ and $\sigma_\pm = \tfrac12(\sigma_1 \pm \sigma_2).$
To compute the corresponding correlator on the Floquet side, we again implement a change of basis that takes $H_\text{final}$ to $\epsilon^{(2)}(k) \sigma_3,$ which in the gapless limit can be written as
\begin{align}
T^{(2)}\epsilon^{(2)}(k) \big|_{\eta = 0} = 
\begin{cases}
4|k|, 
& -\frac\pi4 \leq k < \frac\pi4 \\
4|k - \frac\pi2|, 
& \phantom{-}\frac\pi4 \leq k < \frac{3\pi}4
\end{cases},
\end{align}
where we have taken the BZ as $[-\frac\pi4,\frac{3\pi}4)$ for convenience.
An explicit matrix for this change of basis is given by $J_3^\dagger$ in Sec.~A.
The corresponding stroboscopic action can be written as
\begin{equation}
S_\text{str}^2 = \int \frac{d^2k}{(2\pi^2)} \tilde{\tilde\phi}^\dagger
\left(\omega - \sigma_3(\epsilon^{(2)}(k))|_{\eta=0}  \right) \tilde{\tilde\phi},
\end{equation}
where the BZ is $[-\frac \pi4, \frac{3\pi} 4)$.



The propagator for $\tilde{\tilde{\phi}}$ is given by
\begin{equation}
\tilde{\tilde{G}}_{\text{str}}(\omega, k) 
= \frac{\gamma^0 \omega + \left(\gamma^1 \epsilon^{(2)}(k)\right)|_{\eta=0}}{{\omega}^2 - (\epsilon^{(2)}(k))|_{\eta=0}^2}.
\label{e23}
\end{equation}
 

We again define the two flavors using
\begin{align}
\tilde{\tilde{G}}_{\text{str}}^1(\omega,k)&\equiv \tilde{\tilde{G}}_{\text{str}}\left(\omega,\frac{k+2\pi}{4}\right)\nonumber\\
\tilde{\tilde{G}}_{\text{str}}^2(\omega,k)&\equiv \tilde{\tilde{G}}_{\text{str}}\left(\omega,\frac{k}{4}\right)\nonumber\\
\tilde{\tilde{G}}_{\text{str},ab}^F&\equiv \tilde{\tilde{G}}_{\text{str}}^{a}\,\,\delta_{ab},
\end{align}
where $\pi\geq k>-\pi$ and $a, b$ take values $1, 2$ indicating two flavors.
Implementing the Fourier transform in time, one obtains the Floquet correlator 
\begin{align}
\tilde{\tilde{G}}_{\text{str},ab}^F(t,k)\nonumber
&=\int_{-\infty}^{\infty} \frac{d\omega}{(2\pi)}\,\,\tilde{\tilde{G}}^F_{\text{str},ab}(\omega,k)e^{-i \omega t}\nonumber\\
&=-i e^{-i\frac{|k|}{T^{(2)}}t} \sigma_+\delta_{ab}\theta(t)+i e^{i\frac{|k|}{T^{(2)}}t} \sigma_-\delta_{ab}\theta(-t).
\label{corr2}
\end{align}
It is now easy to see that the correlators in Eqs.~\eqref{corr1} and \eqref{corr2} coincide in the long wavelength limit.
\section{C.\,\, Interactions}
\label{Int}
To understand two-to-two scattering processes in the Floquet setup, consider the relevant stroboscopic action for the drive in Eq.~(25),
\begin{equation}
S_0+S_{\text{int}}+S_{\text{com}}+\cdots,
\end{equation}
where 
%
\begin{align}
S_0 
&=\sum_{k, n}\,\,\,\tilde{T}\tilde{\phi}^{\dagger}(n \tilde{T}, k)\left(i\partial_t- \frac{T^{(2)} H_{\text{final}}}{\tilde{T}}\right)\,\,\tilde{\phi}(n \tilde{T}, k)\rightarrow \int dt\sum_{k}\,\,\,\tilde{\phi}^{\dagger}(t, k)\left(i\partial_t- \frac{T^{(2)} H_{\text{final}}}{\tilde{T}}\right)\,\,\tilde{\phi}(t, k)
\nonumber\\
S_{\text{int}}
&= g \sum_{x, n}\tilde{T}\,\, \left(\frac{\delta T}{\tilde{T}}\right) \,\, \bar{\tilde{\phi}}(n \tilde{T}, x)\gamma^{\mu}\tilde{\phi}(n \tilde{T}, x)\bar{\tilde{\phi}}(n \tilde{T}, x)\gamma_\mu\tilde{\phi}(n \tilde{T}, x)\nonumber\\
&\rightarrow 
\int dt\,\, g \sum_{x, n}\,\, \left(\frac{\delta T}{\tilde{T}}\right) \,\, \bar{\tilde{\phi}}(t, x)\gamma^{\mu}\tilde{\phi}(t, x)\bar{\tilde{\phi}}(t, x)\gamma_\mu\tilde{\phi}(t, x)\nonumber\\
S_{\text{com}}
&= \frac{1}{2}\sum_{n, k, x}\tilde{T}\left[\,\,\tilde{\phi}^{\dagger}(n \tilde{T}, k)\left( H_{\text{final}}T^{(2)}\right)\,\,\tilde{\phi}(n \tilde{T}, k),\,\, g \left(\frac{\delta T}{\tilde{T}}\right) \,\, \bar{\tilde{\phi}}(n \tilde{T}, x)\gamma^{\mu}\tilde{\phi}(n \tilde{T}, x)\bar{\tilde{\phi}}(n \tilde{T}, x)\gamma_\mu\tilde{\phi}(n \tilde{T}, x)\right]\nonumber\\
&\rightarrow \int dt \,\,\frac{1}{2}\sum_{n, k, x}\left[\,\,\tilde{\phi}^{\dagger}(t, k)\left( H_{\text{final}}T^{(2)}\right)\,\,\tilde{\phi}(t, k),\,\, g \left(\frac{\delta T}{\tilde{T}}\right) \,\, \bar{\tilde{\phi}}(t, x)\gamma^{\mu}\tilde{\phi}(t, x)\bar{\tilde{\phi}}(t, x)\gamma_\mu\tilde{\phi}(t, x)\right].
\label{floqint}
\end{align}

Consider on the lattice side the two-to-two scattering process with incoming momentum states $|p_1\rangle$ and $|p_2\rangle$ of flavor $1$ and outgoing states $|p_3\rangle$ and $|p_4\rangle$ of the same flavor, where $p_4+p_3=p_2+p_1$ and $|p_i|\ll m$ for $i=1,2,3,4$, under the interaction term in Eq.~(23). The tree-level scattering amplitude goes as $\lambda \left(\frac{2}{T^{(2)}}\sin^{-1}\left(\frac{m T^{(2)}}{2}\right)\right)^2$. 
Consider now the scattering on the Floquet side of two incoming particles of momenta $|p_1\rangle$ and $|p_2\rangle$ of flavor $1$ and outgoing particle states $|p_3\rangle, |p_4\rangle$, where $|p_i-\frac{\pi}{2}| \ll \epsilon_0$. 
In the low-momentum limit, the contribution to the corresponding scattering amplitude from $S_\text{int}$ goes as $g \frac{\delta T}{\tilde{T}} \left(\frac{2}{\tilde{T}}\sin^{-1}\left(\frac{m T^{(2)}}{2}\right)\right)^2 $, and the contribution from the commutator vanishes, as we demonstrate below. Thus, if we identify $g\frac{\delta T}{\tilde{T}}\left(\frac{T^{(2)}}{\tilde{T}}\right)^2\sim g\frac{\delta T}{T^{(2)}}$ with $\lambda,$ then the lattice and Floquet tree-level scattering matrix elements coincide at tree level.

To understand how this works in detail, we define
\begin{align}
{\cal H}_1 &\equiv\epsilon_0\sum_{k} \tilde{\phi}^{\dagger}(0, k) \gamma^0\tilde{\phi}(0, k)\,\,
%%%%%%%%%%%%%%%%%%%%
\\
%%%%%%%%%%%%%%%%%%%%
{\cal H}_2& \equiv \sum_{k} \tilde{\phi}^{\dagger}(0, k) \gamma^0\gamma^1 \tilde{\phi}(0, k)\xi(k),
\end{align}
such that
\begin{equation}
\sum_k \tilde{\phi}^{\dagger}(0,k) H_{\text{final}}\tilde{\phi}(0,k)= {\cal H}_1+ {\cal H}_2,
\end{equation}
where $\xi(k) = \sqrt{(\epsilon^{(2)}(k))^2-\epsilon_0^2}$. 


For convenience of evaluating the commutator, we now rewrite ${\cal H}_{1/2}$ as
\begin{align}
{\cal H}_1 &\equiv \epsilon_0\sum_{x} \tilde{\phi}^{\dagger}(0, x) \gamma^0\tilde{\phi}(0, x),\,\, 
%%%%%%%%%%%%%%%%%%%%
\\
%%%%%%%%%%%%%%%%%%%%
{\cal H}_2
&\equiv \sum_{x, z} \tilde{\phi}^{\dagger}(0, z) \gamma^0\gamma^1 \tilde{\xi}(z-x)\tilde{\phi}(0, x),
\label{eqx}
\end{align}
where $\tilde{\xi}(z-x)$ is the inverse Fourier transform of $\xi(k)$.


We further define
\begin{equation}
H_\text{int}=g\frac{\delta T}{\tilde{T}}\left(H_\text{int,1}-H_\text{int,2}\right),    
\end{equation}
where 
\begin{align}
H_\text{int,1}&=\sum_x \tilde{\phi}^{\dagger}(0, x)\tilde{\phi}(0, x)\tilde{\phi}^{\dagger}(0, x)\tilde{\phi}(0, x)\nonumber\\
H_\text{int,2}&=\sum_x \tilde{\phi}^{\dagger}(0, x)\gamma^0\gamma^1\tilde{\phi}(0, x)\tilde{\phi}^{\dagger}(0, x)\gamma^0\gamma^1\tilde{\phi}(0, x).
\label{eqx2}
\end{align}
%
Using Eqs.~\eqref{eqx} and \eqref{eqx2} we find 
\begin{align}
\left[{\cal H}_1, H_\text{int,1}\right]&=0\nonumber\\
\left[{\cal H}_1, H_\text{int,2}\right]&= \epsilon_0\left(2\sum_y \tilde{\phi}^{\dagger}(0, y)\gamma^1\tilde{\phi}(0, y)\tilde{\phi}^{\dagger}(0, y)\gamma^0\gamma^1\tilde{\phi}(0, y)+2\sum_y \tilde{\phi}^{\dagger}(0, y)\gamma^0\gamma^1\tilde{\phi}(0, y)\tilde{\phi}^{\dagger}(0, y)\gamma^1\tilde{\phi}(0, y)\right).
\label{cont}
\end{align}
It turns out that the matrix elements of $\left[{\cal H}_1, H_\text{int,2}\right]$ with respect to external free states, i.e., $\langle p_3, p_4  | \left[{\cal H}_1, H_\text{int,2}\right]| p_1, p_2\rangle$, vanish for small momenta. This is important because by evolving these states with the interacting Hamiltonian, the errors associated with these commutators will be kinematically suppressed at low momenta. By inserting this commutator repeatedly for an arbitrarily large number of time slices and integrating over time, we obtain $\langle p_3, p_4  |\int dt \left[{\cal H}_1, H_\text{int,2}\right]| p_1, p_2\rangle$. The time dependence in the Hamiltonian, which is being carried out by the fields, is left implicit in this expression.
 

To see that $\langle p_3, p_4  |\int dt \left[{\cal H}_1, H_\text{int,2}\right]| p_1, p_2\rangle$
vanishes in the small $p_i$ limit for $i=1, 2, 3, 4$, one must obtain the positive $\left(u(k) \exp\left[{-i \epsilon^{(2)} t+ i kx}\right]\right)$
and negative $\left(v(k) \exp\left[{i \epsilon^{(2)} t- i kx}\right]\right)$ frequency solutions to the stroboscopic fermion operator for the Floquet system, given by
\begin{align}
\left(
 \epsilon^{(2)}(k)\gamma^0
 +  \gamma^1 \tilde{\xi}(k)-\epsilon_0\right)u(k)&=0
 \\
 \left(
 -\epsilon^{(2)}(k)\gamma^0
 +  \gamma^1 \tilde{\xi}(k)-\epsilon_0\right)v(k)&=0.
\end{align}
The corresponding solutions are found to be
\begin{align}
u(k)&=\begin{pmatrix}
{\sqrt{(\epsilon^{(2)}+\xi)}}\\
\frac{\epsilon_0}{\sqrt{(\epsilon^{(2)}+\xi)}}
\end{pmatrix}
\xrightarrow{k\rightarrow 0}
\sqrt{\epsilon_0}\begin{pmatrix}
1\\
1
\end{pmatrix}
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
\\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
 v(k)&=\begin{pmatrix}
-{\sqrt{(\epsilon^{(2)}-\xi)}}\\
\frac{\epsilon_0}{\sqrt{(\epsilon^{(2)}-\xi)}}
\end{pmatrix}
%%%
\xrightarrow{k\rightarrow 0}\sqrt{\epsilon_0}\begin{pmatrix}
-1\\
1
\end{pmatrix}.
\end{align}
We can now write the field operator as 
\begin{equation}
\tilde{\phi}(t, x)=\sum_k\frac{1}{2\pi \sqrt{2\epsilon^{(2)}}}
(a_k u(k)e^{-i \epsilon^{(2)} t+i k x}+ b_k^{\dagger} v(k) e^{i \epsilon^{(2)} t-ik x}),  
\end{equation}
with the standard anti-commutation relations for fermion creation and annihilation operators $a_k$ and $b_k$, and hence also for  $\tilde{\phi}(t, x)$. The field operator $\tilde{\phi}(t, x)$ contracted on an external incoming particle state with momentum $|p\rangle$ gives a factor of $u(p)e^{-i \epsilon^{(2)}t+i px}$ in Feynman amplitudes. Similarly, $\tilde{\phi}^{\dagger}$ contracted with an outgoing state with momenta $|p\rangle$ produces its complex conjugate, as usual. Similar Feynman rules for anti-particles hold as well. Therefore, the piece $\tilde{\phi}^{\dagger}(t, y)\gamma^0\gamma^1\tilde{\phi}(t, y)$ from $\langle p_3, p_4  |\int dt \left[{\cal H}_1, H_\text{int,2}\right]| p_1, p_2\rangle$, when contracted with long-wavelength incoming and outgoing particle states, will go as $\sim u^{\dagger}\sigma_3 u$, which vanishes. As a result, $\langle p_3, p_4  |\int dt \left[{\cal H}_1, H_\text{int,2}\right]| p_1, p_2\rangle$ vanishes in the limit.

Next we consider $\int dt \left[{\cal H}_2, H_\text{int,1/2}\right],$ which is not zero in general. 
However, let us consider instead the amplitude
$\langle p_3, p_4  | \int dt \left[{\cal H}_2, H_\text{int,1/2}\right]| p_1, p_2\rangle$. We can in fact express $H_{\text{int},1}$ and $H_{\text{int},2}$
as 
\begin{equation}
H_{\text{int},1/2}=
\sum_x\tilde{\phi}^{\dagger}(0,x)\Gamma\tilde{\phi}(0,x)\tilde{\phi}^{\dagger}(0,x)\Gamma\tilde{\phi}(0,x),    
\end{equation}
where $\Gamma={\cal I}$ or $\gamma^0\gamma^1$ for $H_{\text{int},1}$  and $H_{\text{int},2},$  respectively.
To evaluate the amplitude of the relevant commutator $\langle p_3, p_4  |\int dt \left[{\cal H}_2, H_{\text{int},i}\right]| p_1, p_2\rangle$
for $i=1, 2$, let us first evaluate 
$\langle p_3, p_4  |\int dt\,\, {\cal H}_2 H_{\text{int},i}| p_1, p_2\rangle$. There are two types of contractions contributing to this amplitude:

\begin{enumerate}
\item
\begin{align}
\langle p_3, p_4  |
\int dt\,\, \sum_{x, z} 
\contraction{}
{\tilde{\phi}}
{^{\dagger}(t, z) \gamma^0\gamma^1 \tilde{\xi}(z-x)}
{\tilde{\phi}}
\tilde{\phi}
^{\dagger}(t, z) \gamma^0\gamma^1 \tilde{\xi}(z-x)
\tilde{\phi}
(t, x)\,\, \sum_y\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)| p_1, p_2\rangle, 
\end{align} 
where
%%%%%%%%%%%%%
\begin{align} 
\contraction{}
{\tilde{\phi}}
{^{\dagger}(t, z) \gamma^0\gamma^1 \tilde{\xi}(z-x)}
{\tilde{\phi}}
\tilde{\phi}
^{\dagger}(t, z) \gamma^0\gamma^1 \tilde{\xi}(z-x)
\tilde{\phi}
(t, x) =\sum_{x,z}\text{Trace}\left[\gamma^0\gamma^1\tilde{\xi}(z-x)(-D_F(0,z-x))\right]\equiv N,
\end{align}
%%%%%%%%%%%%%
and we have used $D_F(t_x-t_z, x-z)=G_{\text{str}}\gamma^0=\langle\tilde{\phi}( t_x, x)\tilde{\phi}^{\dagger}(t_z, z)\rangle$, and $N$ is some number denoting the value of the trace. Therefore the amplitude is simply 
\begin{align}
N\,\,\langle p_3, p_4  |\int dt\,\, \,\, \sum_y\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)| p_1, p_2\rangle,
\end{align}
where the rest of the fields are to be contracted with external legs. 
\item An example of the second type of contraction is
%
\begin{align}
\int dt  \,
\langle
\contraction{}
{\vphantom{\tilde\phi}p_3}
{, p_4 | \sum_{x, y, z}}
{\tilde\phi}
p_3, p_4 |\sum_{x,y, z} 
\tilde{\phi}^{\dagger}
(t, z) \gamma^0 \gamma^1 \tilde{\xi}(z-x)
\contraction{}
{\tilde\phi}
{(t, x)}
{\tilde\phi}
\tilde\phi(t, x) \tilde{\phi}^{\dagger}(t, y) \Gamma \tilde{\phi}(t, y) \tilde{\phi}^{\dagger}(t, y) \Gamma \tilde{\phi}(t, y)
\big| p_1, p_2
\rangle
\\
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
=
\int dt \, \langle 
\contraction{}
{\vphantom{\tilde\phi}p_3}
{, p_4| \sum_{x, y, z}}
{\tilde\phi}
p_3, p_4  | \sum_{x, y, z} \tilde{\phi}^{\dagger}(t, z) \gamma^0\gamma^1 \tilde{\xi}(z-x)(D_F(0, x-y))
\Gamma\tilde{\phi}(t, y)\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)| p_1, p_2 \rangle.
\end{align}
The remaining field operators are contracted with the external states.
The amplitude coming from this contraction is of order $p_3$ since $\xi(k)\sim k$ for small $k,$ and this vanishes in the small $p_3$ limit. Any other contraction involving a field operator at $z$ or $x$ and another at $y$ will be of order set by the external momenta.   
\end{enumerate}

In the case of $\langle p_3, p_4  |\int dt\,\, H_{\text{int},i}{\cal H}_2 | p_1, p_2\rangle$, there are again two types of contractions: 

\begin{enumerate}
\item 
\begin{align}\langle p_3, p_4  |\int dt\,\, \sum_y\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)\,\, \sum_{x, z} 
\contraction{}
{\tilde{\phi}}
{^{\dagger}(z, t) \gamma^0\gamma^1 \tilde{\xi}(z-x)}{\tilde{\phi}}
\tilde{\phi}^{\dagger}(t, z) \gamma^0\gamma^1 \tilde{\xi}(z-x)\tilde{\phi}(t, x)| p_1, p_2\rangle,
\end{align}
where we have the same trace as before,
\begin{align} 
\contraction{}
{\tilde{\phi}}
{^{\dagger}(z, t) \gamma^0\gamma^1 \tilde{\xi}(z-x)}
{\tilde{\phi}}
\tilde{\phi}^{\dagger}(t, z) \gamma^0\gamma^1 \tilde{\xi}(z-x)\tilde{\phi}(t, x) =\sum_{x,z}\text{Trace}\left[\gamma^0\gamma^1\tilde{\xi}(z-x)(-D_F(0, z-x))\right]=N.
\end{align}
Again, the amplitude is simply 
\begin{align}
N\,\,\langle p_3, p_4  |\int dt\,\, \,\, \sum_y\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)| p_1, p_2\rangle,
\end{align}
where the rest of the fields are to be contracted with external legs. 
\item An example of the second type of contraction is 
\begin{align}
\langle p_3, p_4  |\int dt\,\, \sum_y\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)\tilde{\phi}^{\dagger}(t, y)\Gamma
\contraction{}
{\tilde{\phi}}
{(t, y)\,\, \sum_{x, z}}
{\tilde{\phi}}
\tilde{\phi}(t, y)\,\, \sum_{x, z} \tilde{\phi}^{\dagger}(t, z) \gamma^0\gamma^1 \tilde{\xi}(z-x)
\contraction{}{\tilde\phi}{(x,t)|}{p_1}\tilde{\phi}(t, x)| p_1, p_2\rangle
%%%%%%%%%%%%%%%%%%%%%%%%
\\
=
\langle p_3, p_4  |\int dt\,\, \sum_{y, x, z}\tilde{\phi}^{\dagger}(t, y)\Gamma\tilde{\phi}(t, y)\tilde{\phi}^{\dagger}(t, y)\Gamma D_F(0, y-z) \gamma^0\gamma^1 \kappa(z-x)
\contraction{}{\tilde{\phi}}{(x,t)|}{p_1}\tilde{\phi}(x,t)| p_1, p_2\rangle.
\end{align}
The remaining field operators are contracted with the external states.
The amplitude out of this contraction is of order $p_1$ and goes to zero in the small $p_1$ limit. Any other contraction involving a field operator at $z$ or $x$ and another at $y$ are going to be of order set by the external momenta.   
\end{enumerate}

It is easy to see that contraction of type $1$ cancels between the two terms $\langle p_3, p_4  |\int dt\,\, {\cal H}_2 H_{\text{int},i} | p_1, p_2\rangle$ and $\langle p_3, p_4  |\int dt\,\, H_{\text{int},i}{\cal H}_2 | p_1, p_2\rangle$. Any other type of contraction will fall within the category of type $2$, thus being suppressed in the small external momentum limit. Therefore, we conclude that the contribution of the commutators to the two-to-two scattering amplitude vanishes in the infrared limit.  

\end{widetext}






\end{document}
